Quilting Stochastic Kronecker Product Graphs to Generate Multiplicative Attribute Graphs

We describe the first sub-quadratic sampling algorithm for the Multiplicative Attribute Graph Model (MAGM) of Kim and Leskovec (2010). We exploit the close connection between MAGM and the Kronecker Product Graph Model (KPGM) of Leskovec et al. (2010), and show that to sample a graph from a MAGM it suffices to sample small number of KPGM graphs and \emph{quilt} them together. Under a restricted set of technical conditions our algorithm runs in $O((\log_2(n))^3 |E|)$ time, where $n$ is the number of nodes and $|E|$ is the number of edges in the sampled graph. We demonstrate the scalability of our algorithm via extensive empirical evaluation; we can sample a MAGM graph with 8 million nodes and 20 billion edges in under 6 hours.

==> quilt.py <==
#!/usr/bin/python
import numpy as np;

np.random.seed(1234);

boxwidth = 0.3;

dim = 3;

Theta = np.matrix([[.4,.7],[.7,.9]]);

matrix_Q = Theta;
for iter in range(dim-1):
    matrix_Q = np.kron(matrix_Q, Theta);

n = matrix_Q.shape[0];
totalheight = boxwidth * n;

outfile = open('./kpgm_fig.tex', 'w');

for i in range(matrix_Q.shape[0]):
    for j in range(matrix_Q.shape[1]):
        outfile.write("\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);\n" % \
            (int(matrix_Q[i,j] * 100), boxwidth * i, totalheight - boxwidth * j,
             boxwidth * (i+1), totalheight - boxwidth * (j+1)));

#        print "\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);" % \
#            (int(matrix_Q[i,j] * 100), boxwidth * i, boxwidth * j,
#             boxwidth * (i+1), boxwidth * (j+1));
#        print int(matrix_Q[i,j] * 100);

outfile.close();

outfile = open('./mag_fig.tex', 'w');

label = np.random.randint(0, n-1, size = n);

for i in range(matrix_Q.shape[0]):
    for j in range(matrix_Q.shape[1]):
        outfile.write("\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);\n" % \
            (int(matrix_Q[label[i],label[j]] * 100), 
             boxwidth * i, totalheight - boxwidth * j,
             boxwidth * (i+1), totalheight - boxwidth * (j+1)));

outfile.close();

partitions = list();
partitions.append(dict());

for i in range(n):
    flagFound = False;
    for k in range(len(partitions)):
        if label[i] not in partitions[k]:
            partitions[k][label[i]] = i;
            flagFound = True;
            break;
    if flagFound == False:
        newdict = dict();
        newdict[label[i]] = i;
        partitions.append(newdict);

partlabels = list();
for partition in partitions:
    partlabel = dict();
    for i, j in partition.items():
        partlabel[j] = i;
    partlabels.append(partlabel);

magsample_outfile = open('./magsample_fig.tex', 'w');        
magsample_outfile.write("\draw[draw] (%f,%f) rectangle (%f, %f);\n" % \
                            (0,0,
                             boxwidth * n, boxwidth * n));

for i in range(matrix_Q.shape[0]):
    for j in range(matrix_Q.shape[1]):
        magsample_outfile.write("\draw[dashed, style=dotted] (%f,%f) rectangle (%f, %f);\n" % \
                           (boxwidth * i, 
                            totalheight - boxwidth * j,
                            boxwidth * (i+1), totalheight - boxwidth * (j+1)));   

    
for (k, partlabel1) in enumerate(partlabels):
    print partitions[k]

    for (l, partlabel2) in enumerate(partlabels):
        outfile = open('./quilt_%d_%d_fig.tex' % (k,l), 'w');        
        outfile2 = open('./quilt_%d_%d_fig2.tex' % (k,l), 'w');        
        outfile3 = open('./quilt_%d_%d_fig3.tex' % (k,l), 'w');
        outfile4 = open('./quilt_%d_%d_fig4.tex' % (k,l), 'w');

        for i in range(matrix_Q.shape[0]):
            for j in range(matrix_Q.shape[1]):
                outfile4.write("\draw[dashed, style=dotted] (%f,%f) rectangle (%f, %f);\n" % \
                                   (boxwidth * i, 
                                    totalheight - boxwidth * j,
                                    boxwidth * (i+1), totalheight - boxwidth * (j+1)));   

        
        for i in range(matrix_Q.shape[0]):
            for j in range(matrix_Q.shape[1]):
                
                if (i in partlabel1) and (j in partlabel2):
                    outfile.write("\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);\n" % \
                                      (int(matrix_Q[label[i],label[j]] * 100), boxwidth * i, 
                                       totalheight - boxwidth * j,
                                       boxwidth * (i+1), totalheight - boxwidth * (j+1)));   
                else:
                    outfile.write("\draw[dashed, style=dotted] (%f,%f) rectangle (%f, %f);\n" % \
                                       (boxwidth * i, 
                                       totalheight - boxwidth * j,
                                       boxwidth * (i+1), totalheight - boxwidth * (j+1)));   


                if (i in partitions[k]) and (j in partitions[l]):
                    outfile2.write("\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);\n  " % \
                                      (int(matrix_Q[i,j] * 100), boxwidth * i, 
                                       totalheight - boxwidth * j,
                                       boxwidth * (i+1), totalheight - boxwidth * (j+1)));  
                    
 
                else:
                    outfile2.write("\draw[dashed, style=dotted] (%f,%f) rectangle (%f, %f);\n" % \
                                       (boxwidth * i, 
                                       totalheight - boxwidth * j,
                                       boxwidth * (i+1), totalheight - boxwidth * (j+1)));   


                if (i in partitions[k]) and (j in partitions[l]) and \
                        (np.random.random_sample() <= matrix_Q[i,j]):
                    outfile3.write("\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);\n  " % \
                                      (100, boxwidth * i, 
                                       totalheight - boxwidth * j,
                                       boxwidth * (i+1), totalheight - boxwidth * (j+1)));  

                    outfile4.write("\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);\n  " % \
                                      (100, boxwidth * partitions[k][i], 
                                       totalheight - boxwidth * partitions[l][j],
                                       boxwidth * (partitions[k][i]+1), 
                                       totalheight - boxwidth * (partitions[l][j]+1)));  

                    magsample_outfile.write("\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);\n  " % \
                                                (100, boxwidth * partitions[k][i], 
                                                 totalheight - boxwidth * partitions[l][j],
                                                 boxwidth * (partitions[k][i]+1), 
                                                 totalheight - boxwidth * (partitions[l][j]+1)));  
                    
 
                else:
                    outfile3.write("\draw[dashed, style=dotted] (%f,%f) rectangle (%f, %f);\n" % \
                                       (boxwidth * i, 
                                       totalheight - boxwidth * j,
                                       boxwidth * (i+1), totalheight - boxwidth * (j+1)));   


        outfile.write("\draw[draw] (%f,%f) rectangle (%f, %f);\n" % \
                          (0,0,
                           boxwidth * n, boxwidth * n));

        outfile2.write("\draw[draw] (%f,%f) rectangle (%f, %f);\n" % \
                          (0,0,
                           boxwidth * n, boxwidth * n));

        outfile3.write("\draw[draw] (%f,%f) rectangle (%f, %f);\n" % \
                          (0,0,
                           boxwidth * n, boxwidth * n));

        outfile4.write("\draw[draw] (%f,%f) rectangle (%f, %f);\n" % \
                          (0,0,
                           boxwidth * n, boxwidth * n));


        outfile.write("\draw[below] (%f,0) node {$Q^{(%d,%d)}$};\n"
                      % (totalheight/2.0, k+1, l+1));

        outfile2.write("\draw[below] (%f,0) node {$Q'^{(%d,%d)}$};\n"
                      % (totalheight/2.0, k+1, l+1));

        outfile3.write("\draw[below] (%f,0) node {$A'^{(%d,%d)}$};\n"
                      % (totalheight/2.0, k+1, l+1));

        outfile4.write("\draw[below] (%f,0) node {$A^{(%d,%d)}$};\n"
                      % (totalheight/2.0, k+1, l+1));


        outfile.close();
        outfile2.close();
        outfile3.close();
        outfile4.close();

magsample_outfile.close();   

#probs[(0,0)] = .1;
#probs[(0,1)] = .3;
#probs[(1,0)] = .3;
#probs[(1,1)] = .8;




==> toy.R <==
xs <- seq(0,10,length=1000);
ys <- (1+xs)^(1/(1+xs))

plot(xs,ys,type="l");

1-exp(-1);

